Immutable and Democratic Data in permissionless Peer-to-Peer Systems

Conventional data storage methods like SQL and NoSQL offer a huge amount of possibilities with one major disadvantage, having to use a centralized authority. This authority may be in the form of a centralized or decentralized master server or a permissioned peer-to-peer setting. This paper looks at different technologies on how to persist data without using a central authority, mainly looking at permissionless peer-to-peer networks, primarily Distributed Ledger Technologies (DLTs) and a combination of DLTs with conventional databases. Afterwards it is shown how a system like this might be implemented in two prototypes which are then evaluated against conventional databases.

==> Other/vis.m <==
clear;
clc;
close all;

Data = [10;100;1000;10000;100000;1000000];
SQL = [15;45;430;2360;24895;251920];
MongoDB = [30;63.75;37.5;330;1841.25;35096.25];
CouchDB = [240;305;965;8910;146900;2434411.667];
EthCouch = [36500;33666.66667;235333.3333;2117166.667;18018750];
EthNodeJs = [40360.72743;181721.4691;1725857.259;17446170.36];

figure;
set(gca, 'XScale', 'log')
set(gca, 'YScale', 'log')
hold on;
grid on;

scatter(Data,SQL, 'b+');
f = fit(Data,SQL,'linearinterp');
p1 = plot(f, 'b--');
s1 = scatter(Data,SQL, 'b+');

f = fit(Data,MongoDB,'poly2');
p2 = plot(f, 'r-.');
s2 = scatter(Data,MongoDB, 'rx');

f = fit(Data,CouchDB,'cubicinterp');
p3 = plot(f, 'g');
s3 = scatter(Data,CouchDB, 'gd');

f = fit(Data(1:5),EthCouch,'linearinterp');
p4  =plot(f, 'k');
s4 = scatter(Data(1:5),EthCouch, 'ks');

f = fit(Data(1:4),EthNodeJs,'poly2');
p5 = plot(f, 'm');
s5 = scatter(Data(1:4),EthNodeJs, 'm');

legend([s1,s2,s3,s4,s5],'SQL','MongoDB','CouchDB','EthCouch','EthNodeJs');
ylabel('Time(ms)')
xlabel('Amount(Tickets)')

hold off;
